An algebraic multigrid method for $Q_2-Q_1$ mixed discretizations of the Navier-Stokes equations

Algebraic multigrid (AMG) preconditioners are considered for discretized systems of partial differential equations (PDEs) where unknowns associated with different physical quantities are not necessarily co-located at mesh points. Specifically, we investigate a $Q_2-Q_1$ mixed finite element discretization of the incompressible Navier-Stokes equations where the number of velocity nodes is much greater than the number of pressure nodes. Consequently, some velocity degrees-of-freedom (dofs) are defined at spatial locations where there are no corresponding pressure dofs. Thus, AMG approaches leveraging this co-located structure are not applicable. This paper instead proposes an automatic AMG coarsening that mimics certain pressure/velocity dof relationships of the $Q_2-Q_1$ discretization. The main idea is to first automatically define coarse pressures in a somewhat standard AMG fashion and then to carefully (but automatically) choose coarse velocity unknowns so that the spatial location relationship between pressure and velocity dofs resembles that on the finest grid. To define coefficients within the inter-grid transfers, an energy minimization AMG (EMIN-AMG) is utilized. EMIN-AMG is not tied to specific coarsening schemes and grid transfer sparsity patterns, and so it is applicable to the proposed coarsening. Numerical results highlighting solver performance are given on Stokes and incompressible Navier-Stokes problems.

==> fig/fig.py <==
"""'fig' module - object-oriented interface to XFig files.

You can read fig files into a `File` object 'f' with::

  import fig
  f = fig.File(filename) # or pass a file-like object"""

__author__ = "Hans Meine <hans_meine@gmx.net>"

__version__ = "$Id: fig.py 1308 2007-12-19 14:42:12Z meine $" \
			  .split(" ")[2:-2]

import sys, re, math, types, os, operator, copy

#{ object codes
_figCustomColor   = 0
_figEllipse       = 1
_figPolygon       = 2
_figSpline        = 3
_figText          = 4
_figArc           = 5
_figCompoundBegin = 6
_figCompoundEnd   = -6

#{ polygon type constants (cf. `PolylineBase.changeType()`)
ptPolyline    = 1
ptBox         = 2
ptPolygon     = 3
ptArcBox      = 4
ptPictureBBox = 5

#{ ellipse type constants (cf. `EllipseBase.changeType()`)
etEllipseRadii    = 1
etEllipseDiameter = 2
etCircleRadius    = 3
etCircleDiameter  = 4

#{ spline type constants (cf. `SplineBase.changeType()`)
stOpenApproximated   = 0
stClosedApproximated = 1
stOpenInterpolated   = 2
stClosedInterpolated = 3
stOpenXSpline        = 4
stClosedXSpline      = 5

#{ arc type constants (cf. `ArcBase.changeType()`)
atOpen = 1
atPie  = 2

#{ arc directions (cf. ArcBase.direction property)
adClockwise = 0
adCounterClockwise = 1

#{ fill style constants (cf. `Object.fillStyle` property)
fillStyleNone    = -1
fillStyleBlack   = 0
fillStyleSolid   = 20
fillStyleWhite   = 40
fillStyleLeft30               = 41
"30 degree left diagonal pattern"
fillStyleRight30              = 42
"30 degree right diagonal pattern"
fillStyleCrossed30            = 43
"30 degree cross-hatched pattern"
fillStyleLeft45               = 44
"45 degree left diagonal pattern"
fillStyleRight45              = 45
"45 degree right diagonal pattern"
fillStyleCrossed45            = 46
"45 degree cross-hatched pattern"
fillStyleHorizontalBricks     = 47
"horizontal bricks pattern"
fillStyleVerticalBricks       = 48
"vertical bricks pattern"
fillStyleHorizontalLines      = 49
"horizontal lines pattern"
fillStyleVerticalLines        = 50
"vertical lines pattern"
fillStyleCrosshatch           = 51
"crosshatch pattern"
fillStyleHorizontalShingles1  = 52
"horizontal \"shingles\" pattern skewed to the right"
fillStyleHorizontalShingles2  = 53
"horizontal \"shingles\" pattern skewed to the left"
fillStyleVerticalShingles1    = 54
"vertical \"shingles\" pattern skewed one way"
fillStyleVerticalShingles2    = 55
"vertical \"shingles\" pattern skewed the other way"
fillStyleFishScales           = 56
"fish scales pattern"
fillStyleSmallFishScales      = 57
"small fish scales pattern"
fillStyleCircles              = 58
"circles pattern"
fillStyleHexagons             = 59
"hexagons pattern"
fillStyleOctagons             = 60
"octagons pattern"
fillStyleHorizontalTireTreads = 61
"horizontal \"tire treads\" pattern"
fillStyleVerticalTireTreads   = 62
"vertical \"tire treads\" pattern"
#}

def fillStyleShaded(percent):
	"""Return a fillStyle for dark shades of the fill color.
	`percent` decides between 0 = black .. 100 = fillColor (5% steps)"""
	return int(percent) / 5
def fillStyleTinted(percent):
	"""Return a fillStyle for light tinted fill colors.
	`percent` decides between 0 = fillColor .. 100 = white (5% steps)"""
	return 20 + int(percent) / 5

#{ arrow type constants (cf. `Arrow` class)
arStick = 0
"stick-type, three-stroke arrow head (default in xfig 2.1 and earlier)"
arClosed = 1
"closed triangle"
arClosedIndented = 2
"closed with 'indented' butt"
arClosedPointed = 3
"closed with 'pointed' butt"

#{ arrow style constants (cf. `Arrow` class)
asHollow = 0
"filled with white"
asFilled = 1
"filled with penColor"

#{ line style constants (cf. `Object.lineStyle` property)
lineStyleDefault          = -1
lineStyleSolid            = 0
lineStyleDashed           = 1
lineStyleDotted           = 2
lineStyleDashDotted       = 3
lineStyleDashDoubleDotted = 4
lineStyleDashTripleDotted = 5

#{ cap style constants (cf. `Object.capStyle` property, used by Polyline, OpenArc, and open splines)
capStyleButt = 0
capStyleRound = 1
capStyleProjecting = 2
#}

standardColors = [
	# pure colors:
	(0, 0, 0),
	(0, 0, 255),
	(0, 255, 0),
	(0, 255, 255),
	(255, 0, 0),
	(255, 0, 255),
	(255, 255, 0),
	(255, 255, 255),
	# four blues:
	(0, 0, 144),
	(0, 0, 176),
	(0, 0, 208),
	(135, 206, 255),
	# three greens:
	(0, 144, 0),
	(0, 176, 0),
	(0, 208, 0),
	# three cyans:
	(0, 144, 144),
	(0, 176, 176),
	(0, 208, 208),
	# three reds:
	(144, 0, 0),
	(176, 0, 0),
	(208, 0, 0),
	# three magentas:
	(144, 0, 144),
	(176, 0, 176),
	(208, 0, 208),
	# three browns:
	(128, 48, 0),
	(160, 64, 0),
	(192, 96, 0),
	# four pinks:
	(255, 128, 128),
	(255, 160, 160),
	(255, 192, 192),
	(255, 224, 224),
	# gold:
	(255, 215, 0),
	]
"Mapping of the standard colors to RGB triples."

#{ color constants (cf. `Object.penColor` and `Object.fillColor` properties)
colorDefault   = -1
colorBlack     = 0
colorBlue      = 1
colorGreen     = 2
colorCyan      = 3
colorRed       = 4
colorMagenta   = 5
colorYellow    = 6
colorWhite     = 7
colorBlue4     = 8
colorBlue3     = 9
colorBlue2     = 10
colorLightBlue = 11
colorGreen4    = 12
colorGreen3    = 13
colorGreen2    = 14
colorCyan4     = 15
colorCyan3     = 16
colorCyan2     = 17
colorRed4      = 18
colorRed3      = 19
colorRed2      = 20
colorMagenta4  = 21
colorMagenta3  = 22
colorMagenta2  = 23
colorBrown4    = 24
colorBrown3    = 25
colorBrown2    = 26
colorPink4     = 27
colorPink3     = 28
colorPink2     = 29
colorLightPink = 30
colorGold      = 31
colorCustom0   = 32

#{ join style constants (cf. `Object.joinStyle` property, used for `Polyline` objects only)
joinStyleMiter = 0
joinStyleRound = 1
joinStyleBevel = 2

#{ alignment constants (cf. `Text.alignment` property)
alignLeft     = 0
alignCentered = 1
alignRight    = 2

#{ PS font constants (cf. `Text.font` property, only valid if `Text.fontFlags` & ffPostScript)
fontDefault                        = -1
fontTimesRoman                     = 0
fontTimesItalic                    = 1
fontTimesBold                      = 2
fontTimesBoldItalic                = 3
fontAvantGardeBook                 = 4
fontAvantGardeBookOblique          = 5
fontAvantGardeDemi                 = 6
fontAvantGardeDemiOblique          = 7
fontBookmanLight                   = 8
fontBookmanLightItalic             = 9
fontBookmanDemi                    = 10
fontBookmanDemiItalic              = 11
fontCourier                        = 12
fontCourierOblique                 = 13
fontCourierBold                    = 14
fontCourierBoldOblique             = 15
fontHelvetica                      = 16
fontHelveticaOblique               = 17
fontHelveticaBold                  = 18
fontHelveticaBoldOblique           = 19
fontHelveticaNarrow                = 20
fontHelveticaNarrowOblique         = 21
fontHelveticaNarrowBold            = 22
fontHelveticaNarrowBoldOblique     = 23
fontNewCenturySchoolbookRoman      = 24
fontNewCenturySchoolbookItalic     = 25
fontNewCenturySchoolbookBold       = 26
fontNewCenturySchoolbookBoldItalic = 27
fontPalatinoRoman                  = 28
fontPalatinoItalic                 = 29
fontPalatinoBold                   = 30
fontPalatinoBoldItalic             = 31
fontSymbol                         = 32
fontZapfChanceryMediumItalic       = 33
fontZapfDingbats                   = 34

#{ LaTeX font constants (cf. `Text.font` property, only valid if `Text.fontFlags` & ffPostScript == 0)
fontLaTeXDefault = 0
fontLaTeXRoman = 1
fontLaTeXBold = 2
fontLaTeXItalic = 3
fontLaTeXSansSerif = 4
fontLaTeXTypewriter = 5

#{ font flag constants (cf. `Text.fontFlags` property)
ffRigid      = 1
ffSpecial    = 2
ffPostScript = 4
ffHidden     = 8

#}
paperSizes = ["Letter", "Legal", "Ledger", "Tabloid",
			  "A", "B", "C", "D", "E",
			  "A4", "A3", "A2", "A1", "A0", "B5"]
"""Valid paper sizes, cf. `File.paperSize`."""

unitCM = 450
"""fig units per centimeter (used for positions, radii, ...)"""

# --------------------------------------------------------------------
#                              helpers
# --------------------------------------------------------------------

def _join(*sequence):
	"""Helper function to bring internal object parameters into XFig
	string format.  Attention: floating point numbers are rounded and
	converted to integer - if floats are to be output, call str() on
	them before passing to this function."""
	parts = []
	for item in sequence:
		if isinstance(item, float):
			parts.append(str(int(round(item))))
		elif isinstance(item, bool):
			parts.append(str(int(item)))
		else:
			parts.append(str(item))
	return " ".join(parts)

def _formatComment(comment):
	if not comment:
		return ""
	result = ["#" + c for c in comment.split("\n")]
	if result[-1] == "#":
		result[-1] = ""
	else:
		result.append("")
	return "\n".join(result)

_re_size = re.compile("([0-9]+)x([0-9]+)")
_re_geometry = re.compile("([0-9]+)[:,]([0-9]+)([+-:,])([0-9]+)([x:,])([0-9]+)")

def parseSize(sizeStr):
	"""Convenience function for parsing size strings into tuples:
	
	  >>> fig.parseSize('640x480')
	  (640, 480)
	"""
	ma = _re_size.match(sizeStr)
	if ma:
		w = int(ma.group(1))
		h = int(ma.group(2))
		return (w, h)

def parseGeometry(geometryString):
	"""Convenience function for parsing geometry strings of various
	formats.  Example usage:

	>>> import fig
	>>> fig.parseGeometry("320,240-640,480")
	fig.Rect(320,240,640,480)
	>>> fig.parseGeometry("50,50+50,50")
	fig.Rect(50,50,100,100)
	>>> fig.parseGeometry("40,40,320,240")
	fig.Rect(40,40,320,240)
	>>> r = fig.Rect(0,0,320,240)
	>>> fig.parseGeometry(str(r)) == r
	True
	"""
	ma = _re_geometry.match(geometryString)
	if ma:
		x1 = int(ma.group(1))
		y1 = int(ma.group(2))
		vx2 = int(ma.group(4))
		vy2 = int(ma.group(6))
		if ma.group(3) == "+" or ma.group(5) == "x":
			assert ma.group(3) != "-", "invalid geometry string format 'X,Y-WxH': %s (use either x1,y2-x2,y2 *or* x1,y1+WxH)" % geometryString
			return Rect(x1, y1, x1+vx2, y1+vy2)
		else:
			return Rect(x1, y1, vx2, vy2)

class Vector(object):
	__slots__ = ("x", "y")
	
	def __init__(self, x, y):
		self.x = x
		self.y = y

	def __getitem__(self, index):
		if index == 0 or index == -2:
			return self.x
		if index == 1 or index == -1:
			return self.y
		raise IndexError("Vector only has two components")

	def __setitem__(self, index, value):
		if index == 0 or index == -2:
			self.x = value
		elif index == 1 or index == -1:
			self.y = value
		else:
			raise IndexError("Vector only has two components")

	def __mul__(self, s):
		return Vector(self[0]*s, self[1]*s)

	__rmul__ = __mul__

	def __div__(self, s):
		return Vector(self[0]/s, self[1]/s)

	def __add__(self, other):
		return Vector(self[0]+other[0], self[1]+other[1])

	def __sub__(self, other):
		return Vector(self[0]-other[0], self[1]-other[1])

	def dot(self, other):
		return self[0]*other[0] + self[1]*other[1]

	def length2(self):
		return self.dot(self)

	def length(self):
		return math.sqrt(self.length2())

	def normalized(self):
		return self / self.length()

	def dist(self, other):
		return (self - other).length()

	def __len__(self):
		return 2

	def __eq__(self, other):
		try:
			if len(other) != 2:
				return False
		except TypeError: # "len() of unsized object"
			return False
		return self[0] == other[0] and self[1] == other[1]

	def __ne__(self, other):
		return not self.__eq__(other)

	def __repr__(self):
		return "fig.Vector(%s, %s)" % (self.x, self.y)

class Rect(object):
	"""This is a simple, half-internal helper class for handling
	Rectangles (e.g. used for bounding boxes).  If you are looking for
	a rectangular figure object, `PolyBox` is your friend.

	A Rect object has the properties `x1`, `x2`, `y1`, `y2` carrying
	the coordinates, and accessor functions `width()`, `height()`,
	`upperLeft()`, `lowerRight()`, `center()`, `size()`.  (The latter
	return pairs of coordinates.)

	A special facility is the __call__ operator for adding
	points/rects (sort of a UNION operation).

	Finally, it is possible to do::
	
	  x1, y1, x2, y2 = someRect"""

	__slots__ = ("x1", "y1", "x2", "y2",
				 "_empty")
	
	def __init__(self, *args):
		assert len(args) in (0, 4), \
			   "Rect.__init__() expecting zero or four parameters!"
		if len(args) == 4:
			self.x1, self.y1, self.x2, self.y2 = args
			self._empty = False
		else:
			self._empty = True
	
	def __call__(self, other):
		if isinstance(other, Rect):
			if other._empty:
				return
			self.__call__((other.x1, other.y1))
			self.__call__((other.x2, other.y2))
		else:
			if self._empty:
				self.x1 = other[0]
				self.x2 = other[0]
				self.y1 = other[1]
				self.y2 = other[1]
				self._empty = False
			else:
				self.x1 = min(self.x1, other[0])
				self.y1 = min(self.y1, other[1])
				self.x2 = max(self.x2, other[0])
				self.y2 = max(self.y2, other[1])

	def contains(self, other):
		"""Return True iff other is a Rect or point that is entirely
		within this Rect.  (Points on the border are considered to be
		contained.)"""
		if isinstance(other, Rect):
			return other.empty() or (
				self.contains(other.upperLeft()) and
				self.contains(other.lowerRight()))
		return ((self.x1 <= other[0]) and (self.y1 <= other[1]) and
				(other[0] <= self.x2) and (other[1] <= self.y2))
	
	def width(self):
		return self.x2 - self.x1
	
	def height(self):
		return self.y2 - self.y1

	def left(self):
		return self.x1

	def right(self):
		return self.x2

	def top(self):
		return self.y1

	def bottom(self):
		return self.y2

	def upperLeft(self):
		return Vector(self.x1, self.y1)
	
	def lowerRight(self):
		return Vector(self.x2, self.y2)
	
	def center(self):
		return Vector((self.x2 + self.x1) / 2,
					  (self.y2 + self.y1) / 2)
	
	def size(self):
		return Vector(self.width(), self.height())

	def empty(self):
		return self._empty

	def __mul__(self, factor):
		return Rect(*map(lambda x: x*factor, self))
	
	def __repr__(self):
		return "fig.Rect(%d,%d,%d,%d)" % (self.x1, self.y1, self.x2, self.y2)
	
	def __str__(self):
		return "%d,%d-%d,%d" % (self.x1, self.y1, self.x2, self.y2)

	def __eq__(self, other):
		if not isinstance(other, Rect):
			return False
		return str(self) == str(other)
	
	def __ne__(self, other):
		if isinstance(other, Rect):
			return False
		return str(self) != str(other)
	
	def __iter__(self):
		"""Make Rect objects assignable like::
		x1, y1, x2, y2 = someRect"""
		yield self.x1
		yield self.y1
		yield self.x2
		yield self.y2

# --------------------------------------------------------------------
# 							custom colors
# --------------------------------------------------------------------

class CustomColor(object):
	def __init__(self, index, hexCode):
		assert len(hexCode) == 7 and hexCode.startswith("#"), \
			   "invalid hexCode given to CustomColor(), should look like '#fe0d00'"
		self.index = index
		self.hexCode = hexCode
		#sys.stderr.write("CustomColor(%d, '%s') -> %s" % (index, hexCode, repr(self)))

	def __repr__(self):
		return _join(_figCustomColor, self.index, self.hexCode) + "\n"

	def __str__(self):
		return str(self.index)

	def __int__(self):
		return self.index

	def __cmp__(self, other):
		if other == None:
			return 1
		if isinstance(other, CustomColor):
			return cmp(self.index, other.index)
		if isinstance(other, str):
			return cmp(self.hexCode, other)
		return cmp(self.index, other)

	def __sub__(self, other):
		"""Return RGB vector difference as (dr,dg,db) tuple."""
		return map(operator.sub, self, other)

	def __getitem__(self, index):
		if index > 2:
			raise IndexError("CustomColor.__getitem__: Only three components (r,g,b)!")
		return int(self.hexCode[2*index+1:2*index+3], 16)

	def __len__(self):
		return 3
	
	def rgb(self):
		return (self[0], self[1], self[2])

	def setRGB(self, r, g, b):
		self.hexCode = "#%02x%02x%02x" % (r, g, b)

# --------------------------------------------------------------------
# 				Object: base class for all fig objects
# --------------------------------------------------------------------

class Object(object):
	"""Base class of all fig objects.  Handles common properties like
	
	- lineStyle (see `lineStyleXXX` constants)
	- lineWidth (1/80th inch)
	- styleValue (dash length / dot gap ratio), in 1/80th inches
	- penColor, fillColor (see `colorXXX` constants)
	- fillStyle (see `fillStyleXXX` constants)
	- depth (0-999)
	- joinStyle (see `joinStyleXXX` constants)
	- capStyle (see `capStyleXXX` constants)
	- forwardArrow/backwardArrow (`Arrow` objects)"""

	__slots__ = ("lineStyle", "lineWidth", "penColor", "fillColor", "depth",
				 "penStyle", "fillStyle", "styleValue", "joinStyle", "capStyle",
				 "forwardArrow", "backwardArrow", "comment")

	def __init__(self):
		self.lineStyle = lineStyleDefault
# Line thicknesses are given in 1/80 inch (0.3175mm) or 1 screen pixel.
# When exporting to EPS, PostScript or any bitmap format (e.g. GIF),  the
# line thickness is reduced to 1/160 inch (0.159mm) to "lighten" the look.
		self.lineWidth = 1
		self.penColor = colorDefault
		self.fillColor = colorDefault
		self.depth = 50
		self.penStyle = 0 # not used
		self.fillStyle = fillStyleNone
		self.styleValue = 3.0
		self.joinStyle = 0
		self.capStyle = 0
		self.forwardArrow = None
		self.backwardArrow = None
		self.comment = ""

	def _joinWithProperties(self, figType, subType, *rest):
		return _formatComment(self.comment) + _join(
			figType, subType,
			self.lineStyle, self.lineWidth,
			self.penColor is None and colorDefault or self.penColor,
			self.fillColor is None and colorDefault or self.fillColor,
			self.depth, self.penStyle,
			self.fillStyle, str(self.styleValue),
			*rest)

class Arrow(object):
	"""Arrow objects store arrow parameters of open arcs, splines, or
	lines.  Instances of this class are usually assigned to the
	`forwardArrow`/`backwardArrow` properties of `fig.Object`.
	The Arrow properties are
	
	- type (see `arXXX` constants - note that atXXX are the arc types)
	- style (`asHollow` or `asFilled`)
	- thickness, in 1/80th inches
	- width, height (in fig units)"""

	__slots__ = ("type", "style", "thickness", "width", "height")
	
	def __init__(self, type = arStick, style = asHollow,
				 thickness = 1.0, width = 60.0, height = 120.0):
		self.type = type
		self.style = style
		self.thickness = thickness
		self.width = width
		self.height = height

	def __str__(self):
		return _join(self.type, self.style,
					 str(self.thickness),
					 str(self.width), str(self.height)) + "\n"

def readArrow(params):
	return Arrow(int(params[0]), int(params[1]),
				 float(params[2]), float(params[3]), float(params[4]))

# --------------------------------------------------------------------
#                                arcs
# --------------------------------------------------------------------

class ArcBase(Object):
	"""Base class of Arc-like objects (`PieArc`, `OpenArc`)."""

	__slots__ = ("points", "direction", "center", "_pointCount")
	
	def __init__(self, center = None,
				 point1 = None, point2 = None,
				 angle1 = None, angle2 = None, radius = None,
				 direction = adClockwise):
		Object.__init__(self)
		self.center = center
		self.points = None
		self.direction = direction
		if center == None:
			assert point1 == None and point2 == None
			return
		assert ((point1 is None) == (point2 is None)) and \
			   ((angle1 is None) == (angle2 is None) == (radius is None)) and \
			   ((point1 is None) != (angle1 is None)), \
			   "ArcBase.__init__: give either points *or* angles+radius!"

		if not angle1 is None:
			point1 = center + (radius*math.cos(angle1), -radius*math.sin(angle1))
			point2 = center + (radius*math.cos(angle2), -radius*math.sin(angle2))

		# calculate midpoint between start- and end-point on arc
		self.points = [point1, None, point2]
		angle1, angle2 = self.angles()
		angle12 = angle1 + self._angleDiff(angle2, angle1, direction) / 2
		c = Vector(*center)
		self.points[1] = \
			c + (c - point1).length()*Vector( math.cos(angle12),
											 -math.sin(angle12))

	def _angleDiff(self, angle2, angle1, direction):
		"""Return (angle2 - angle1) in the range [-2pi..0) if
		direction == adClockwise, and in the range [0..2pi) otherwise."""
		result = angle2 - angle1
		if direction == adClockwise:
			while result > 0:
				result -= 2*math.pi
			if result <= -2*math.pi:
				result += 2*math.pi
		else:
			while result < 0:
				result += 2*math.pi
			if result > 2*math.pi:
				result -= 2*math.pi
		return result

	def angles(self):
		"""Return start- and end-angle (in radians).  The second angle
		is smaller than the first iff direction is adClockwise."""
		point1, _, point2 = self.points
		angle1 = math.atan2(-(point1[1] - self.center[1]),
							  point1[0] - self.center[0])
		angle2 = math.atan2(-(point2[1] - self.center[1]),
							  point2[0] - self.center[0])
		angle2 = angle1 + self._angleDiff(angle2, angle1, self.direction)
		return angle1, angle2

	def radius(self):
		"""Return distance of first point from center"""
		return (Vector(*self.center) - self.points[0]).length()

	def changeType(self, arcType):
		"Change type of this Arc. arcType may be one of atPie or atOpen"
		if arcType == atPie:
			self.__class__ = PieArc
		else:
			self.__class__ = OpenArc

	def __str__(self):
		assert len(self.points) == 3
		hasForwardArrow = (self.forwardArrow != None and 1 or 0)
		hasBackwardArrow = (self.backwardArrow != None and 1 or 0)
		
		result = self._joinWithProperties(
			_figArc, self.arcType(),
			self.capStyle, self.direction,
			hasForwardArrow, hasBackwardArrow,
			str(self.center[0]), str(self.center[1]),
			self.points[0][0], self.points[0][1],
			self.points[1][0], self.points[1][1],
			self.points[2][0], self.points[2][1]) + "\n"

		if hasForwardArrow:
			result += "\t" + str(self.forwardArrow)
		if hasBackwardArrow:
			result += "\t" + str(self.backwardArrow)
		return result

	def bounds(self):
		result = Rect()
		for point in self.points:
			result(point)
		return result

	def _readSub(self, params):
		if self.forwardArrow == True:
			self.forwardArrow = readArrow(params)
			return self.backwardArrow == True

		if self.backwardArrow == True:
			self.backwardArrow = readArrow(params)
			return False

		sys.stderr.write("Unhandled subline while loading arc object!\n")
		return False

class PieArc(ArcBase):
	"""Represents a closed arc object."""
	
	__slots__ = ()

	def arcType(self):
		"Return type of this Arc (atPie), see `changeType`."
		return atPie

	def closed(self):
		"""Return whether this arc is closed (True for all
		`PieArc` objects.)"""
		return True

class OpenArc(ArcBase):
	"""Represents an open arc object."""

	__slots__ = ()

	def arcType(self):
		"Return type of this Arc (atOpen), see `changeType`."
		return atOpen

	def closed(self):
		"""Return whether this arc is closed (False for all
		`OpenArc` objects.)"""
		return False

def _readArcBase(params):
	result = ArcBase()
	result.changeType(int(params[0]))
	result.lineStyle = int(params[1])
	result.lineWidth = int(params[2])
	result.penColor = int(params[3])
	result.fillColor = int(params[4])
	result.depth = int(params[5])
	result.penStyle = int(params[6])
	result.fillStyle = int(params[7])
	result.styleValue = float(params[8])
	result.capStyle = int(params[9])
	result.direction = int(params[10])
	subLines = 0
	if int(params[11]):
		result.forwardArrow = True
		subLines += 1
	if int(params[12]):
		result.backwardArrow = True
		subLines += 1
	result.center = (float(params[13]), float(params[14]))
	result.points = [Vector(int(params[15]), int(params[16])),
					 Vector(int(params[17]), int(params[18])),
					 Vector(int(params[19]), int(params[20]))]
	return result, subLines

# --------------------------------------------------------------------
#                              ellipses
# --------------------------------------------------------------------

class EllipseBase(Object):
	"""Base class of Ellipse-like objects (`Ellipse`, `Circle`)."""
	
	__slots__ = ("angle", "center", "radius", "start", "end")

	def __init__(self):
		Object.__init__(self)
		self.angle = 0.0
		self.center = Vector(0, 0)
		self.radius = Vector(0, 0)
		self.start = Vector(0, 0)
		self.end = Vector(0, 0)

	def changeType(self, ellipseType):
		"""Change type of this Ellipse object.  `ellipseType` may be one
		of the `etXXX` constants:

		- etEllipseRadii
		- etEllipseDiameter
		- etCircleRadius
		- etCircleDiameter

		This method may change the type of this object to another
		`EllipseBase`-derived class."""

		if ellipseType in (etEllipseRadii, etEllipseDiameter):
			self.__class__ = Ellipse
		elif ellipseType in (etCircleRadius, etCircleDiameter):
			self.__class__ = Circle
		else:
			raise ValueError("Unknown ellipseType %d!" % ellipseType)

	def __str__(self):
		return self._joinWithProperties(
			_figEllipse, self.ellipseType(),
			1, # "1" is self.direction
			str(self.angle % (2*math.pi)),
			self.center[0], self.center[1],
			self.radius[0], self.radius[1],
			self.start[0], self.start[1],
			self.end[0], self.end[1]) + "\n"

	def bounds(self):
		result = Rect()
		result(((self.center[0] - self.radius[0]),
				(self.center[1] - self.radius[1])))
		result(((self.center[0] + self.radius[0]),
				(self.center[1] + self.radius[1])))
		return result

	def setRadius(self, radius):
		"""Change radius.  `radius` may be either a tuple of x/y
		radii, or a single radius, convertible to float(s)."""
		if not isinstance(radius, tuple):
			assert float(radius) != None, "radius must be either a tuple of x/y radii, or a single radius, convertible to float(s)"
			self.radius = (radius, radius)
		else:
			assert len(radius) == 2 and float(radius[0]) != None and float(radius[1]) != None, "radius must be either a tuple of x/y radii, or a single radius, convertible to float(s)"
			self.radius = radius
		# FIXME: depend on ellipseType (currently, ellipseType may change)
		self.start = self.center
		self.end = (self.center[0] + self.radius[0],
					self.center[1] + self.radius[1])

	def setCenterRadius(self, center, radius):
		"""Set center and radius, see `setRadius`."""
		self.center = center
		self.setRadius(radius)

def _readEllipseBase(params):
	result = EllipseBase()
	result.changeType(int(params[0]))
	result.lineStyle = int(params[1])
	result.lineWidth = int(params[2])
	result.penColor = int(params[3])
	result.fillColor = int(params[4])
	result.depth = int(params[5])
	result.penStyle = int(params[6])
	result.fillStyle = int(params[7])
	result.styleValue = float(params[8])
	result.angle = float(params[10])
	result.center = Vector(int(params[11]), int(params[12]))
	result.radius = Vector(int(params[13]), int(params[14]))
	result.start = Vector(int(params[15]), int(params[16]))
	result.end = Vector(int(params[17]), int(params[18]))
	return result, 0

class Ellipse(EllipseBase):
	"""Represents an ellipse object.  Ellipse objects have an
	attribute `radius` that is a tuple of two radii in x- and
	y-direction."""
	
	__slots__ = ()

	def __init__(self, center = None, radii = None, angle = 0.0,
				 start = None, end = None):
		EllipseBase.__init__(self)
		self.angle = angle
		if center != None and radii != None:
			self.setCenterRadius(center, radii)
		else:
			self.setStartEnd(start, end)

	def ellipseType(self):
		"""Return type of this ellipse (one of etEllipseRadii,
		etEllipseDiameter for `Ellipse` objects), see `changeType`."""

		if self.center == self.start:
			return etEllipseRadii
		else:
			return etEllipseDiameter

	def setStartEnd(self, start, end):
		self.start = start
		self.end = end
		# FIXME: depend on ellipseType
		self.center = ((start[0] + end[0])/2,
					   (start[1] + end[1])/2)
		self.radius = ((end[0] - self.center[0]),
					   (end[1] - self.center[1]))

class Circle(EllipseBase):
	"""Represents a circle object.  Circle objects have an
	attribute `radius` that is a single float."""
	
	__slots__ = ()

	def __init__(self, center = None, radius = None,
				 start = None, end = None):
		EllipseBase.__init__(self)
		if center != None and radius != None:
			self.setCenterRadius(center, (radius, radius))
		else:
			self.setStartEnd(start, end)

	def ellipseType(self):
		"""Return type of this ellipse (one of etCircleRadius,
		etCircleDiameter for `Circle` objects), see `changeType`."""

		if self.center == self.start:
			return etCircleRadius
		else:
			return etCircleDiameter

	def setStartEnd(self, start, end):
		self.start = start
		self.end = end
		# FIXME: depend on ellipseType
		self.center = ((start[0] + end[0])/2,
					   (start[1] + end[1])/2)
		radius = math.hypot(end[0] - self.center[0],
							end[1] - self.center[1])
		self.radius = (radius, radius)

	def __str__(self):
		assert self.radius[0] == self.radius[1], \
			   "invalid circle (radii %s != %s)" % self.radius
		return EllipseBase.__str__(self)

# --------------------------------------------------------------------
#                             polylines
# --------------------------------------------------------------------

class PolylineBase(Object):
	"""Base class of Polygon-like objects (`Polygon`,
	`Polyline`, `PictureBBox`)."""

	__slots__ = ("points", "filename", "flipped", "radius", "_pointCount")
	
	def __init__(self):
		Object.__init__(self)
		self.points = []
		self.filename = None
		self.flipped = False
		self.radius = -1

	def changeType(self, polylineType, retainPoints = False):
		"""Change type of this Polyline object.  `polylineType` may be one
		of the `ptXXX` constants:

		- ptPolyline
		- ptBox
		- ptPolygon
		- ptArcBox
		- ptPictureBBox

		This method may change the type of this object to another
		`PolylineBase`-derived class.

		If `retainPoints` is not set to True, this function will
		add/remove the last point such that closed polygons do not
		have the first point repeated at the end."""

		wasClosed = None
		if type(self) != PolylineBase:
			wasClosed = self.closed()
		if polylineType == ptPolyline:
			self.__class__ = Polyline
		if polylineType == ptBox:
			self.__class__ = PolyBox
		if polylineType == ptPolygon:
			self.__class__ = Polygon
		if polylineType == ptArcBox:
			self.__class__ = ArcBox
		if polylineType == ptPictureBBox:
			self.__class__ = PictureBBox
		if retainPoints or wasClosed == None:
			return
		if wasClosed == self.closed() or len(self.points) < 2:
			return
		if not wasClosed:
			if self.points[-1] == self.points[0]:
				del self.points[-1]
		else:
			self.points.append(copy.copy(self.points[0]))

	def segments(self):
		it = iter(self.points)
		prev = it.next()
		for point in it:
			yield (prev, point)
			prev = point
		if self.closed():
			yield (prev, self.points[0])

	def __str__(self):
		pointCount = len(self.points)
		if self.closed():
			pointCount += 1
		hasForwardArrow = (self.forwardArrow != None and 1 or 0)
		hasBackwardArrow = (self.backwardArrow != None and 1 or 0)
		
		result = self._joinWithProperties(
			_figPolygon, self.polylineType(),
			self.joinStyle, self.capStyle, self.radius,
			hasForwardArrow, hasBackwardArrow,
			pointCount) + "\n"

		if hasForwardArrow:
			result += "\t" + str(self.forwardArrow)
		if hasBackwardArrow:
			result += "\t" + str(self.backwardArrow)
		if isinstance(self, PictureBBox):
			result += "\t" + _join(self.flipped, self.filename) + "\n"
		i = self._savePointIter()
		for linePoints in map(None, *(i, )*12):
			result += "\t" + _join(*[p for p in linePoints if p != None]) + "\n"
		return result

	def _savePointIter(self):
		for p in self.points:
			yield p[0]
			yield p[1]
		if self.closed():
			yield self.points[0][0]
			yield self.points[0][1]

	def bounds(self):
		result = Rect()
		for point in self.points:
			result(point)
		return result

	def _readSub(self, params):
		if self.forwardArrow == True:
			self.forwardArrow = readArrow(params)
			return True

		if self.backwardArrow == True:
			self.backwardArrow = readArrow(params)
			return True

		if isinstance(self, PictureBBox) and self.filename == None:
			self.flipped = int(params[0])
			self.filename = params[1]
			return True

		pointCount = len(params) / 2
		for pointIndex in range(pointCount):
			self.points.append(Vector(int(params[pointIndex * 2]),
									  int(params[pointIndex * 2 + 1])))

		expectedPoints = (self._pointCount + (self.closed() and 1 or 0))
		moreToCome = len(self.points) < expectedPoints
		if len(self.points) > self._pointCount:
			if len(self.points) > expectedPoints:
				sys.stderr.write("WARNING: read too many points?!\n")
			del self.points[self._pointCount:]

		return moreToCome

def _readPolylineBase(params):
	result = PolylineBase()
	# retainPoints is not actually necessary for PolylineBase objects:
	result.changeType(int(params[0]), retainPoints = True)
	result.lineStyle = int(params[1])
	result.lineWidth = int(params[2])
	result.penColor = int(params[3])
	result.fillColor = int(params[4])
	result.depth = int(params[5])
	result.penStyle = int(params[6])
	result.fillStyle = int(params[7])
	result.styleValue = float(params[8])
	result.joinStyle = int(params[9])
	result.capStyle = int(params[10])
	result.radius = int(params[11])
	subLines = 0
	if int(params[12]):
		result.forwardArrow = True
		subLines += 1
	if int(params[13]):
		result.backwardArrow = True
		subLines += 1
	result._pointCount = int(params[14])
	subLines += (result._pointCount+5)/6 # sublines to read for the points
	if result.closed():
		result._pointCount -= 1
	if isinstance(result, PictureBBox):
		subLines += 1
	return result, subLines

class PolyBox(PolylineBase):
	"""Represents a rectangular closed box object."""
	
	__slots__ = ()

	def __init__(self, x1, y1, x2, y2):
		PolylineBase.__init__(self)
		self.points.append(Vector(x1, y1))
		self.points.append(Vector(x2, y1))
		self.points.append(Vector(x2, y2))
		self.points.append(Vector(x1, y2))

	def polylineType(self):
		"""Return type of this polygon (ptBox for all `PolyBox` objects),
		see `changeType`."""

		return ptBox

	def closed(self):
		"""Return whether this polygon is closed (True for all
		`PolyBox` objects.)"""
		return True

	def center(self):
		"""Return (x, y) coordinate tuple of the midpoint of this box."""
		return ((self.points[0][0] + self.points[2][0])/2,
				(self.points[0][1] + self.points[2][1])/2)

	def upperLeft(self):
		"""Return coordinates of upper left corner."""
		return self.points[0]
	
	def lowerRight(self):
		"""Return coordinates of lower right corner."""
		return self.points[2]
	
	def width(self):
		"""Return width of this box."""
		return abs(self.points[2][0] - self.points[0][0])

	def height(self):
		"""Return height of this box."""
		return abs(self.points[2][1] - self.points[0][1])

class ArcBox(PolyBox):
	"""Represents a rectangular box with rounded corners."""
	
	__slots__ = ()

	def polylineType(self):
		"""Return type of this polygon (ptArcBox for all `ArcBox` objects),
		see `changeType`."""

		return ptArcBox

class Polygon(PolylineBase):
	"""Represents a closed polygon object."""
	
	__slots__ = ()

	def __init__(self, points, closed = True):
		PolylineBase.__init__(self)
		self.points = points
		if not closed:
			self.changeType(ptPolyline, retainPoints = True)

	def polylineType(self):
		"""Return type of this polygon (ptPolygon for all `Polygon` objects),
		see `changeType`."""

		return ptPolygon

	def closed(self):
		"""Return whether this polygon is closed (True for all
		`Polygon` objects.)"""
		return True

class Polyline(PolylineBase):
	"""Represents an open polygon object."""
	
	__slots__ = ()

	def __init__(self, points):
		PolylineBase.__init__(self)
		self.points = points

	def polylineType(self):
		"""Return type of this polygon (ptPolyline for all `Polyline`
		objects), see `changeType`."""

		return ptPolyline

	def closed(self):
		"""Return whether this polygon is closed (False for all
		`Polygon` objects.)"""

		return False

class PictureBBox(PolyBox):
	"""Represents a picture embedded in an XFig file.  The filename is
	stored in the `filename` attribute."""
	
	__slots__ = ()

	def __init__(self, x1, y1, x2, y2, filename, flipped = False):
		PolyBox.__init__(self, x1, y1, x2, y2)
		self.filename = filename
		self.flipped = flipped

	def polylineType(self):
		"""Return type of this polygon (ptPictureBBox for all
		`PictureBBox` objects), see `changeType`."""

		return ptPictureBBox

	def closed(self):
		"""Return whether this polygon is closed (True for all
		`PictureBBox` objects.)"""
		return True

# --------------------------------------------------------------------
#                              splines
# --------------------------------------------------------------------

class SplineBase(Object):
	"""Base class of Spline objects (`ApproximatedSpline`,
	`InterpolatedSpline`, `XSpline`)."""
	
	__slots__ = ("points", "_shapeFactors", "_closed", "_pointCount")

	def __init__(self, points = None, shapeFactors = None, closed = True):
		Object.__init__(self)
		self.points = points or []
		self._shapeFactors = shapeFactors or []
		self._closed = closed

	def closed(self):
		"""Return whether this spline curve is closed."""
		assert self._closed != None, "SplineBase.closed(): _closed not initialized!"
		return self._closed

	def shapeFactors(self):
		"""Return shape factors.  The return value is fixed for
		non-XSplines.  For XSplines, self._shapeFactors is used (no
		public API ATM)."""
		result = self._shapeFactors
		if not len(result): # or self.defaultShapeFactor():
			# create default shapeFactors if not initialized
			result = [self.defaultShapeFactor()] * len(self.points)
			if not self.closed():
				result[0] = 0.0
				result[-1] = 0.0
		return result

	def changeType(self, splineType):
		"""Change type of this Spline object.  `splineType` may be one
		of the `stXXX` constants:

		- stOpenApproximated
		- stClosedApproximated
		- stOpenInterpolated
		- stClosedInterpolated
		- stOpenXSpline
		- stClosedXSpline

		This method may change the type of this object to another
		`SplineBase`-derived class."""

		if splineType == stOpenApproximated:
			self.__class__ = ApproximatedSpline
			self._closed = False
		elif splineType == stClosedApproximated:
			self.__class__ = ApproximatedSpline
			self._closed = True
		elif splineType == stOpenInterpolated:
			self.__class__ = InterpolatedSpline
			self._closed = False
		elif splineType == stClosedInterpolated:
			self.__class__ = InterpolatedSpline
			self._closed = True
		elif splineType == stOpenXSpline:
			self.__class__ = XSpline
			self._closed = False
		elif splineType == stClosedXSpline:
			self.__class__ = XSpline
			self._closed = True

	def __str__(self):
		pointCount = len(self.points)

		hasForwardArrow = (self.forwardArrow != None and 1 or 0)
		hasBackwardArrow = (self.backwardArrow != None and 1 or 0)

		result = self._joinWithProperties(
			_figSpline, self.splineType(),
			self.capStyle,
			hasForwardArrow, hasBackwardArrow,
			pointCount) + "\n"

		if hasForwardArrow:
			result += "\t" + str(self.forwardArrow)
		if hasBackwardArrow:
			result += "\t" + str(self.backwardArrow)

		i = self._savePointIter()
		for linePoints in map(None, *(i, )*12):
			result += "\t" + _join(*[p for p in linePoints if p != None]) + "\n"

		i = iter(self.shapeFactors())
		for lineSF in map(None, *(i, )*8):
			result += "\t" + _join(*[str(sf) for sf in lineSF if sf != None]) + "\n"

		return result

	def _savePointIter(self):
		for p in self.points:
			yield p[0]
			yield p[1]

	def bounds(self):
		"""Return the bounds of this object.  This is not accurate at
		all, since it simply returns the bounding box of the support
		points, but the curve may well run outside of that box."""
		# FIXME
		result = Rect()
		for point in self.points:
			result(point)
		return result

	def _readSub(self, params):
		if self.forwardArrow == True:
			self.forwardArrow = readArrow(params)
			return True

		if self.backwardArrow == True:
			self.backwardArrow = readArrow(params)
			return True

		expectedPoints = self._pointCount

		if len(self.points) < expectedPoints:
			pointCount = len(params) / 2
			for pointIndex in range(pointCount):
				self.points.append(Vector(int(params[pointIndex * 2]),
										  int(params[pointIndex * 2 + 1])))
			if len(self.points) > expectedPoints:
				sys.stderr.write("WARNING: read too many points?!\n")
				del self.points[expectedPoints:]
			return True

		if len(self._shapeFactors) < expectedPoints:
			sfCount = len(params)
			for sfIndex in range(sfCount):
				self._shapeFactors.append(float(params[sfIndex]))
			moreToCome = len(self._shapeFactors) < expectedPoints
			if len(self._shapeFactors) > expectedPoints:
				sys.stderr.write("WARNING: read too many shapeFactors?!\n")
				del self._shapeFactors[expectedPoints:]
			if moreToCome:
				return True

		return False

class ApproximatedSpline(SplineBase):
	"""Represents an open or closed approximated spline object."""
	
	__slots__ = ()

	def defaultShapeFactor(self):
		return 1.0

	def splineType(self):
		return self._closed and stClosedApproximated or stOpenApproximated

class InterpolatedSpline(SplineBase):
	"""Represents an open or closed interpolated spline object."""
	
	__slots__ = ()

	def defaultShapeFactor(self):
		return -1.0

	def splineType(self):
		return self._closed and stClosedInterpolated or stOpenInterpolated

class XSpline(SplineBase):
	"""Represents an open or closed 'x-spline' object."""
	
	__slots__ = ()

	def defaultShapeFactor(self):
		return 0.0 # ATT: this value is checked in shapeFactors() ATM

	def splineType(self):
		return self._closed and stClosedXSpline or stOpenXSpline

def _readSplineBase(params):
	result = SplineBase()
	result.changeType(int(params[0]))
	result.lineStyle = int(params[1])
	result.lineWidth = int(params[2])
	result.penColor = int(params[3])
	result.fillColor = int(params[4])
	result.depth = int(params[5])
	result.penStyle = int(params[6])
	result.fillStyle = int(params[7])
	result.styleValue = float(params[8])
	result.capStyle = int(params[9])
	subLines = 0
	if int(params[10]):
		result.forwardArrow = True
		subLines += 1
	if int(params[11]):
		result.backwardArrow = True
		subLines += 1
	result._pointCount = int(params[12])
	subLines += (result._pointCount+5)/6 # sublines to read for the points
	return result, subLines

# --------------------------------------------------------------------
#                            text objects
# --------------------------------------------------------------------

class Text(Object):
	"""Represents a text object.  Text instances have a number of
	extra attributes:

	- text (the string)
	- x, y (position)
	- alignment (cf. `alignXXX` constants)
	- font (cf. fontXXX constants)
	- fontSize (default: 12)
	- fontFlags (cf. `ffXXX` constants, default: ffPostScript)
	- angle (default: 0.0)
	- length, height (dummy values, no guarantee about correctness)
	"""

	__slots__ = ("text", "pos", "alignment",
				 "font", "fontSize", "fontFlags", "angle",
				 "length", "height")

	def __init__(self, pos, text,
				 font = None, fontSize = 12, fontFlags = ffPostScript,
				 alignment = alignLeft, angle = 0.0):
		Object.__init__(self)
		self.pos = pos
		self.text = text
		self.font = font
		self.fontSize = fontSize
		self.fontFlags = fontFlags
		self.alignment = alignment
		self.angle = angle
		self.height = 136
		self.length = 100 # dummy value

	def _guessHeight(self):
		"""Guessed height of font in fig units."""
		return self.fontSize*34/3

	def _length(self):
		"""FIXME: If this is corrected, remove underscore prefix."""
		return 100

	def bounds(self):
		result = Rect()
		if self.alignment == alignLeft:
			result((self.pos[0],                 self.pos[1] - self.height))
			result((self.pos[0] + self.length,   self.pos[1]))
		elif self.alignment == alignCentered:
			result((self.pos[0] - self.length/2, self.pos[1] - self.height))
			result((self.pos[0] + self.length/2, self.pos[1]))
		elif self.alignment == alignRight:
			result((self.pos[0],                 self.pos[1] - self.height))
			result((self.pos[0] + self.length,   self.pos[1]))
		return result

	def __str__(self):
		font = self.font
		if self.font is None:
			font = self.fontFlags & ffPostScript \
				   and fontDefault or fontLaTeXDefault
		result = _formatComment(self.comment) + \
				 _join(_figText, self.alignment,
					   self.penColor is None and colorDefault or self.penColor,
					   self.depth, self.penStyle,
					   font, self.fontSize, str(self.angle), self.fontFlags,
					   self.height, self.length, self.pos[0], self.pos[1],
					   _escapeText(self.text+"\x01")) + "\n"

		return result

	def __repr__(self):
		return "<fig.Text at %s, '%s'>" % ((self.pos[0], self.pos[1]), self.text)

def _escapeText(text):
	nonPrintable = re.compile("[\x00-\x08\x0e-\x1f\x80-\xff]")
	return nonPrintable.sub(lambda ma: "\\%03o" % ord(ma.string[ma.start()]),
							text.replace("\\", "\\\\"))

def _unescapeText(text):
	chunks = text.split("\\")
	result = chunks[0]
	i = 1
	while i < len(chunks):
		if chunks[i]:
			result += chr(int(chunks[i][:3], 8)) + chunks[i][3:]
			i += 1
		else:
			result += "\\"+chunks[i+1]
			i += 2
	return result

def _readText(params, text):
	result = Text(Vector(int(params[10]), int(params[11])), _unescapeText(text),
				  alignment = int(params[0]))
	result.penColor = int(params[1])
	result.depth = int(params[2])
	result.penStyle = int(params[3])
	result.font = int(params[4])
	result.fontSize = float(params[5])
	result.angle = float(params[6])
	result.fontFlags = int(params[7])
	#print float(params[8])/result.fontSize, float(params[9])/len(result.text)
	result.height = float(params[8])
	result.length = float(params[9])
	return result, 0

# --------------------------------------------------------------------
#              Container and ObjectProxy utility classes
# --------------------------------------------------------------------

class _AllObjectIter(object):
	"helper class, see `Container.allObjects`"
	
	def __init__(self, container, includeCompounds):
		self.file = file
		self.iters = [iter(container)]
		self.includeCompounds = includeCompounds

	def __iter__(self):
		return self

	def next(self):
		if not self.iters:
			raise StopIteration
		try:
			next = self.iters[-1].next()
			if isinstance(next, Compound):
				self.iters.append(iter(next))
				if self.includeCompounds:
					return next
			else:
				return next
		except StopIteration:
			del self.iters[-1]
		return self.next()

class Container(list):
	"""Container for fig objects, derived from the standard python
	list.  This is the common superclass of `File` (for the whole
	document), `Compound`, and `ObjectProxy` (for search results, see
	`findObjects()` or `layer()`)."""
	
	__slots__ = ()

	def allObjects(self, includeCompounds = False):
		"""container.allObjects(includeCompounds = False) -> iterator

		Returns an iterator iterating over all objects in this
		container, recursively entering compound objects.  You can use
		the optional parameter includeCompounds (default: False) to
		get the compound objects themselves returned, too."""
		
		return _AllObjectIter(self, includeCompounds)

	def findObjects(self, **kwargs):
		"""Return a list of objects which have attribute/value pairs
		matching the given keyword parameters.  The key "type" is
		treated special, see these useful examples::

		  figFile.findObjects(depth = 40)
		  figFile.findObjects(type = fig.Polygon)
		  # all conditions must be fulfilled:
		  figFile.findObjects(lineWidth = 10, depth = 100)
		  # for disjunctive conditions, use list concatenation:
		  figFile.findObjects(depth = 10) + figFile.findObjects(depth = 20)

		The returned object is actually an `ObjectProxy`, which is a
		special `Container` (which is a special python list) and allows
		to quickly change properties on all contained objects.  See
		the `Container` and `ObjectProxy` classes."""

		result = ObjectProxy(parent = self)
		for o in self.allObjects("type" in kwargs and kwargs["type"] == Compound):
			match = True
			for key, value in kwargs.items():
				if key == "type":
					if not isinstance(o, value):
						match = False
						break
				elif key == "within":
					if not value.contains(o.bounds()):
						match = False
						break
				elif getattr(o, key, "attribNotPresent") != value:
					match = False
					break
			if match:
				result.append(o)
		return result

	def layer(self, layer):
		"""container.layer(layer) -> `ObjectProxy`

		Returns an `ObjectProxy` for all objects within this container
		that have the given depth; convenience shortcut for
		``findObjects(depth = layer)``."""
		
		return self.findObjects(depth = layer)

	def layers(self):
		"""container.layers() -> list

		Returns the list of all integer depths that are assigned to at
		least one object within this container."""
		
		result = dict.fromkeys([ob.depth for ob in self.allObjects()]).keys()
		result.sort()
		return result

	def __deepcopy__(self, memo):
		result = type(self)([copy.deepcopy(o, memo) for o in self])
		return result

	def remove(self, obj):
		"""container.remove(obj)

		Removes the given object from this `Container`.  Also works
		recursively for objects within `Compound` objects within this
		`Container`.  Raises a ValueError if `obj` is not
		contained."""
		
		try:
			list.remove(self, obj)
		except ValueError:
			for o in self:
				if isinstance(o, Compound):
					try:
						o.remove(obj)
						return
					except ValueError:
						pass
			raise ValueError("remove(): Given object not found in Container.")

	def bounds(self):
		"""Return the union of all bounding boxes of the contained
		objects.  This value is not cached (because it cannot be
		reliably updated if childrens change) but will be determined
		on each call."""
		
		result = Rect()
		for object in self:
			result(object.bounds())
		return result

class ObjectProxy(Container):
	"""An ObjectProxy is a special `Container` that is used for search
	results (see `Container.findObjects`) which offers additional
	features:

	remove():
	  Use like ``foo.findObjects(type = fig.Polyline).remove()``

	  Removes all objects within this object proxy from the parent
	  container (the one `findObjects` was called on).

	setting attributes:
	  ``foo.findObjects(type = fig.Polyline).lineWidth = 4``

	  Setting an attribute is promoted to all contained objects which
	  have that attribute.  (E.g. setting fontSize will affect only
	  Text objects.)

	querying attributes:
	  ``col = file.layer(50).penColor``

	  Objects that do not have the attribute are gracefully skipped;
	  `None` is returned if the objects do not all have the same value
	  for the requested attribute.  (An `AttributeError` is only
	  raised if none of the objects has the requested attribute.)"""
	
	__slots__ = ("parent", )

	def __init__(self, objects = [], parent = None):
		Container.__init__(self, objects)
		self.parent = parent
	
	def __setattr__(self, key, value):
		if key == "parent":
			Container.__setattr__(self, key, value)
			return
		for ob in self:
			if hasattr(ob, key):
				setattr(ob, key, value)

	def __getattr__(self, key):
		"""Forwards attribute lookup to the contained objects.

		If the attribute has the same value for all objects, it is
		returned, otherwise (the attribute has different values among
		them), `None` is returned.

		Objects that do not have the named attribute are simply
		ignored (i.e. proxy.font will gracefully skip non-`Text`
		objects).  An `AttributeError` is only raised of none of the
		objects has the requested attribute."""
		
		found = False
		for ob in self:
			if hasattr(ob, key):
				if found:
					if getattr(ob, key) != result:
						return None
				else:
					result = getattr(ob, key)
					found = True
		if not found:
			raise AttributeError("No Object within ObjectProxy has a '%s' attribute!" % key)
		return result

	def __getslice__(self, *args):
		"""Support slicing, i.e. returns an ObjectProxy with the same
		parent."""
		return ObjectProxy(Container.__getslice__(self, *args),
						   self.parent)

	def remove(self, *args):
		"""When no arguments are given, remove all objects from parent
		container.  Else, remove given object from this container."""
		
		if not args:
			parent = self.container()
			assert parent is not None, \
				   "ObjectProxy.remove() needs access to the parent"
			for ob in self:
				parent.remove(ob)
		else:
			Container.remove(self, *args)

	def container(self):
		"""Return first non-ObjectProxy object in the parent chain.
		This will be the object `findObjects` has originally be called
		on."""
		result = self.parent
		while isinstance(result, ObjectProxy):
			result = result.parent
		return result

	def __add__(self, other):
		"""Returns the union of two search results.  (If the two
		source ObjectProxies being added together have different
		parents, the result will have a parent of None.)"""
		parent = self.container()
		if parent is not other.container():
			parent = None
		if isinstance(other, list):
			return ObjectProxy(list.__add__(self, other), parent)

# --------------------------------------------------------------------
#                             compounds
# --------------------------------------------------------------------

class Compound(Container):
	"""Represents a group of XFig objects."""

	__slots__ = ("comment", )
	
	def __init__(self, parent = None):
		Container.__init__(self)
		self.comment = ""
		if parent != None:
			parent.append(self)

	def __deepcopy__(self, memo):
		result = Compound()
		for o in self:
			result.append(copy.deepcopy(o, memo))
		return result

	def __str__(self):
		if len(self) < 1:
			return ""
		contents = ""
		for o in self:
			contents += str(o)
		b = self.bounds()
		return _formatComment(self.comment) + \
			   _join(_figCompoundBegin,
					 int(b.x1), int(b.y1),
					 int(b.x2), int(b.y2)) + "\n" + \
			   contents + str(_figCompoundEnd) + "\n"

def _readCompound(params):
	# ignore bounds passed in params, since we cannot guarantee proper
	# updating later:
	return Compound()

# --------------------------------------------------------------------
#                                file
# --------------------------------------------------------------------

class File(Container):
	"""Main class of the `fig` module, represents an XFig document."""

	__slots__ = ("comment", "landscape", "centered", "metric", "paperSize",
				 "magnification", "singlePage", "transparentColor", "ppi",
				 "filename", "colors", "_colorhash")
	
	def __init__(self, inputFile = None):
		Container.__init__(self)
		self.colors = []
		self._colorhash = {}
		self.filename = None

		if inputFile == None:
			self.comment = ""
			self.landscape = False
			self.centered = True
			self.metric = True
			self.paperSize = "A4"
			self.magnification = 100.0
			self.singlePage = True
			self.transparentColor = -2 # no transparency, -1 = background, else color#
			self.ppi = 1200 # figure units per inch
		else:
			lineIndex = 0
			extraLineCount = 0
			stack = []
			currentObject = None
			currentComment = ""
			subLineExpected = 0
			if isinstance(inputFile, str):
				self.filename = inputFile
				inputFile = file(inputFile).readlines()
			elif hasattr(inputFile, "readlines"):
				if hasattr(inputFile, "name"):
					self.filename = inputFile.name
				inputFile = inputFile.readlines()
			# for error messages:
			filename = self.filename and "'%s'" % self.filename or "<unnamed>"
			for line in inputFile:
				if line.startswith("#"):
					if lineIndex:
						currentComment += line[1:]
					extraLineCount += 1
					continue
				line = line.strip()
				if not line:
					extraLineCount += 1
					continue
				#print line
				if lineIndex == 0:
					self.landscape = (line.lower().startswith("landscape"))
				elif lineIndex == 1:
					self.centered = (line.lower().startswith("center"))
				elif lineIndex == 2:
					self.metric = (line.lower().startswith("metric"))
				elif lineIndex == 3:
					self.paperSize = line
				elif lineIndex == 4:
					self.magnification = float(line)
				elif lineIndex == 5:
					self.singlePage = (line.lower().startswith("single"))
				elif lineIndex == 6:
					self.transparentColor = int(line)
				elif lineIndex == 7:
					res, sysDummy = line.split()
					self.ppi = int(res)
					self.comment = currentComment
					currentComment = ""
				else:
				  try:
					params = line.split()
					if subLineExpected:
						subLineExpected = currentObject._readSub(params)
					else:
						objectType = int(params[0])
						subLineExpected = 0
						if objectType == _figCustomColor:
							cc = self.addColor(CustomColor(int(params[1]), params[2]))
							assert cc.index == colorCustom0 + len(self.colors) - 1, \
								   "non-contiguous custom color indices found - not handled yet!"
						elif objectType == _figPolygon:
							currentObject, subLineExpected = _readPolylineBase(params[1:])
							currentObject.comment = currentComment
							currentComment = ""
						elif objectType == _figArc:
							currentObject, subLineExpected = _readArcBase(params[1:])
							currentObject.comment = currentComment
							currentComment = ""
						elif objectType == _figSpline:
							currentObject, subLineExpected = _readSplineBase(params[1:])
							currentObject.comment = currentComment
							currentComment = ""
						elif objectType == _figText:
							assert line[-4:] == "\\001"
							currentObject, subLineExpected = _readText(
								params[1:], (
								line.split(None, 12)[-1]).split(" ", 1)[1][:-4])
							currentObject.comment = currentComment
							currentComment = ""
						elif objectType == _figEllipse:
							currentObject, subLineExpected = _readEllipseBase(params[1:])
							currentObject.comment = currentComment
							currentComment = ""
						elif objectType == _figCompoundBegin:
							stack.append(_readCompound(params[1:]))
							stack[-1].comment = currentComment
							currentComment = ""
						elif objectType == _figCompoundEnd:
							currentObject = stack.pop()
						else:
							raise ValueError(
								"Unhandled object type %s!" % (objectType, ))
					if currentObject != None and not subLineExpected:
						if stack:
							stack[-1].append(currentObject)
						else:
							self.append(currentObject)
						currentObject = None
				  except ValueError:
					  sys.stderr.write("Parse error in %s, line %i:\n%s\n\n" %
									   (filename, lineIndex + extraLineCount + 1, line))
					  raise
				lineIndex += 1
			assert lineIndex > 7, ".fig File truncated (header incomplete)"
			if not self:
				sys.stderr.write("WARNING: File empty (no objects read)!\n")

	def append(self, object):
		"""Adds the object to this document.  `object` is supposed to
		be a `fig.Object`-derived object.  `CustomColor` objects are
		appended to self.colors as if `addColor()` was called."""

		if isinstance(object, CustomColor):
			self.addColor(object)
		else:
			Container.append(self, object)

	def addColor(self, hexCode):
		"""Adds a custom color to this document.  hexCode may be
		either a hex code like #ffee00 or a CustomColor instance.
		Returns the new `CustomColor` object.
		See `getColor`, too."""

		assert len(self.colors) < 512, \
			   ".fig file format does not allow more than 512 custom colors!"
		if isinstance(hexCode, str):
			result = CustomColor(colorCustom0 + len(self.colors), hexCode)
		elif isinstance(hexCode, CustomColor):
			result = hexCode
			hexCode = result.hexCode
		else:
			raise TypeError("addColor() should be called with a hexCode (e.g. #ffee00) or a CustomColor instance")
		self.colors.append(result)
		self._colorhash[hexCode] = result
		return result

	def getColor(self, color, similarity = None):
		"""Return a color object for the given color, adding a new
		custom color to this document if it does not yet exist.  The
		color can be given as tuple of R,G,B values or as hex string
		(e.g. (0, 255, 0) or '#00ff00' for green).  The range of valid
		R,G,B values depends on the type: integer values are expected
		to be in the range 0..255, while float values are interpreted
		as percentage values in the closed interval [0.0, 1.0].

		If a `CustomColor` object with the given color is already
		present, it will be returned.  Otherwise, `addColor` will be
		called, and the new object is returned.

		If the optional parameter `similarity` is > 0.0, getColor()
		will return the first color found whose RGB difference's
		magnitude is < `similarity`, if any (otherwise, it will call
		`addColor()`, exactly as if similarity was not used).  This is
		useful if you expect many thousands of slightly different
		colors, which are not supported by XFig (the current format
		supports 512 custom colors).

		If `similarity` is given, but not > 0.0, `addColor()` will
		*not* be called, but a `KeyError` will be raised, if the exact
		color cannot be returned."""

		inputGiven = color

		# convert grayvalues to RGB triples:
		if isinstance(color, (float, int)):
			color = (color, color, color)

		# accept colors as 3-tuples of (0..255)
		if isinstance(color, tuple):
			# convert 0..1 floats to 0..255 integers:
			if isinstance(color[0], float):
				color = (int(round((color[0]*255))),
						 int(round((color[1]*255))),
						 int(round((color[2]*255))))
			color = "#%02x%02x%02x" % color

		# accept any iterable RGB color objects, too:
		if not isinstance(color, str):
			color = "#%02x%02x%02x" % tuple(color)

		assert len(color) == 7, \
			   "too large values given for red, green, or blue: %s" % (inputGiven, )

		result = self._colorhash.get(color, None)
		if result != None:
			return result

		if similarity == None:
			return self.addColor(color)

		if not similarity > 0.0:
			raise KeyError("getColor(%s): no similar color found" % color)

		if self.colors: # don't choke when there are no colors yet
			def rgbDiffSortTuple(otherRGB,
								 searchRGB = CustomColor(None, color)):
				return sum(map(lambda x: x*x, searchRGB-otherRGB)), otherRGB
			matches = map(rgbDiffSortTuple, self.colors)
			matches.sort()
			bestSqDiff, bestColor = matches[0]
			if bestSqDiff < similarity*similarity:
				return bestColor

		return self.addColor(color)

	def colorRGB(self, colorIndex):
		"""Return a the R,G,B tuple for the given color index.
		(With values from the range 0..255.)"""
		
		assert colorIndex >= 0 and colorIndex < colorCustom0 + len(self.colors), \
			   "invalid color index %d" % colorIndex
		if colorIndex < colorCustom0:
			return standardColors[colorIndex]
		else:
			return self.colors[colorIndex - colorCustom0].rgb()

	def gray(self, grayLevel):
		"""Return a color representing the given graylevel (see
		getColor).  grayLevel can be a float in the range 0.0 - 1.0 or
		a 0 - 255 integer."""
		
		return self.getColor((grayLevel, grayLevel, grayLevel))

	def headerStr(self):
		"""Return the first lines of the XFig file output, which contain
		global document information like orientation / units / ..."""
		
		result = "#FIG 3.2\n"
		if self.landscape:
			result += "Landscape\n"
		else:
			result += "Portrait\n"
		if self.centered:
			result += "Center\n"
		else:
			result += "Flush Left\n"
		if self.metric:
			result += "Metric\n"
		else:
			result += "Inches\n"
		result += self.paperSize + "\n"
		result += str(self.magnification) + "\n"
		if self.singlePage:
			result += "Single\n"
		else:
			result += "Multiple\n"
		result += str(self.transparentColor) + "\n"
		result += _formatComment(self.comment)
		result += str(self.ppi) + " 2\n" # (2: only used coordinate system)
		return result

	def objectsStr(self):
		"""figfile.objectsStr()

		Returns the part of the XFig file containing all objects
		(but not the custom colors).  This is the same as str(object)
		concatenated for each object in `figfile`."""
		
		return "".join(map(str, self))

	def __str__(self):
		"""Return the contents of this file as string in the XFig file format.
		See save()."""
		
		assert len(self.colors) < 512, \
			   ".fig file format does not allow more than 512 custom colors!"
		result = self.headerStr() + \
				 "".join(map(repr, self.colors)) + \
				 self.objectsStr()
		return result

	def save(self, filename = None, fig2dev = None):
		"""figfile.save(filename = None)

		Saves the contents of this file in the XFig file format to
		the file 'filename'.  Equivalent to::
		
		  file(filename, "w").write(str(figfile))

		If filename is not given, and figfile was constructed from an
		existing file, that one is overwritten (-> figfile.filename).
		If the filename does not end in '.fig', the extension is
		appended.
		
		After saving, the filename becomes the new figfile.filename
		and would be used for the next save() without filename.

		The return value is the output file written last, i.e. it
		depends on whether fig2dev was given:

		- if fig2dev == None (default), figfile.filename is returned
		- otherwise, the exported filename is returned (e.g. basename.eps)"""

		if filename != None:
			if not filename.endswith(".fig"):
				filename += ".fig"
			self.filename = filename
		assert self.filename, "figfile.save() needs a filename!"

		# construct whole string in memory for exception safety:
		output = str(self)
		# everything's fine, *now* write to file:
		file(self.filename, "w").write(output)

		if fig2dev:
			return self.fig2dev(lang = fig2dev)

		return self.filename

	def fig2dev(self, input = None, output = None, lang = "eps"):
		"""figfile.fig2dev(input = None, output = None, lang = "eps")
		
		Calls fig2dev on the file `input` to produce the file `output`.
		(Both default to the current figfile's filename and the same
		filename with the extension changed to `lang`.)
		Note that `output` must be a path *relative to the `input` path*!
		Returns the filename of the resulting file.

		Usually, you just call sth. like ::

		   figfile = fig.File("myfigfile.fig")
		   ...
		   figfile.save()
		   figfile.fig2dev(lang = "pdf")

		to produce myfigfile.pdf.  It is now even easier to use the
		following convenience shortcut::

		   figfile.save(fig2dev = "pdf")
		"""
		
		if input == None:
			input = self.filename

		path, basename = os.path.split(input)

		if not output:
			output = basename
			if output.endswith(".fig"):
				output = output[:-4]
			output += "." + lang
		
		oldcwd = None
		if path:
			oldcwd = os.path.abspath(".")
			os.chdir(path)

		try:
			cin, cout = os.popen4("fig2dev -L %s '%s' '%s'" % (
				lang, basename, output))
			cin.close()
			sys.stdout.write(cout.read())
			cout.close()
		finally:
			if oldcwd:
				os.chdir(oldcwd)

		return os.path.normpath(os.path.join(path, output))

# --------------------------------------------------------------------

def copyObjects(fileA, fileB):
	colorMap = {}
	for color in fileA.colors:
		colorMap[int(color)] = fileB.getColor(color.hexCode)

	for o in fileA.allObjects():
		o = copy.deepcopy(o)
		if o.penColor >= colorCustom0:
			o.penColor = colorMap[int(o.penColor)]
		if o.fillColor >= colorCustom0:
			o.fillColor = colorMap[int(o.fillColor)]
		fileB.append(o)

# --------------------------------------------------------------------
#                              TESTING:
# --------------------------------------------------------------------

if __name__ == "__main__":
	if len(sys.argv) > 1:
		def normalize(text):
			result = []
			for line in text.split("\n"):
				# canonical float representation:
				result.append(re.sub(r"(\.[0-9]+?)0*\b", r"\1", line.strip()))
			return result
		
		import difflib, re
		for fn in sys.argv[1:]:
			input = normalize(file(fn).read())
			output = normalize(str(File(fn)))
#           for line in difflib.unified_diff(input, output):
#               print line
			sm = difflib.SequenceMatcher(None, input, output)
			for code, b1, e1, b2, e2 in sm.get_opcodes():
				if code == 'equal':
					continue
				for li in range(b1, e1):
					print "-", input[li]
				for li in range(b2, e2):
					print "+", output[li]
			
	else:
		import doctest
		doctest.testfile('index.rst')


==> fig/mac.m <==
k   = 40;
np  = 1+4*k;
nv  = np - 1;

%
% build G
%
G = zeros(nv,np);
for i = 1:nv
   G(i,i  ) = -1; 
   G(i,i+1) =  1; 
end;


%
% build bad coarse G
%    1) Use perfect coarse points and interpolation for pressure
%    2) Use bad coarse points and linear interpolation for velocity

ncp= (np - 1)/2;
ncv= ncp;

Pp = zeros(np,ncp);
for i=1:ncp
   Pp(2*i-1,i) = 1/2;
   Pp(2*i,i)   = 1;
   Pp(2*i+1,i) = 1/2;
end
%
% piecewise constant a boundary to preserve constant as null space
Pp(1,1) = 1; Pp(np,ncp) = 1;

Pv = zeros(nv,ncv);

for i=2:2:ncv-1
   ii = 2*i;
   Pv(ii-1,i) = 1;
   Pv(ii  ,i) = 2/3; Pv(ii  ,i+1) = 1/3;
   Pv(ii+1,i) = 1/3; Pv(ii+1,i+1) = 2/3;
                     Pv(ii+2,i+1) = 1;
end;
Pv(   1,  1) = 1/2;
Pv(   2,  1) = 1;
Pv(nv-1,ncv) = 1;
Pv(nv  ,ncv) = 1/2;

innerGuy = Pv'*Pv;

BadG  =  Pv'*G*Pp;
BadLap = BadG'*BadG;
newBadLap = BadG'*inv(innerGuy)*BadG;
[newvv,newdd] = eig(newBadLap);
[vv,dd] = eig(BadLap);
[sdd,ii] = sort(diag(dd));
[newsdd,newii] = sort(diag(newdd));
plot(newvv(:,newii(2)));
print -djpeg100 secondsmallest.jpg
plot(newvv(:,newii(3)));
print -djpeg100 thirdsmallest.jpg
save BadOne BadLap  vv dd sdd ii

% aprokop
% For me to get the same results I need to
%   v1 = vv(:,ii(2));
%   v2 = vv(:,ii(3));
%   z  = - v1 + (v1(1)/v2(1))*v2;
%   plot(z/norm(z))

%
% build good coarse G
%    1) Use perfect coarse points and interpolation for pressure
%    2) Use midpoints for coarse velocities and linear interpolation

GoodPv = zeros(nv,ncp-1);
for i=1:ncp-1
   if i~= 1,
       GoodPv(2*i-1,i) = 1/3;
       GoodPv(2*i,i)   = 2/3;
   end
   if i~= ncp-1,
       GoodPv(2*i+1,i) = 2/3;
       GoodPv(2*i+2,i) = 1/3;
   end
end
GoodPv(   1,    1) = 2/5;
GoodPv(   2,    1) = 4/5;
GoodPv(nv-1,ncp-1) = 4/5;
GoodPv(nv  ,ncp-1) = 2/5;

GoodG  =  sparse(GoodPv'*G*Pp);
GoodLap= GoodG'*GoodG;
[vv,dd] = eig(full(GoodLap));
[sdd,ii]= sort(diag(dd));
plot(vv(:,ii(2)));
print -djpeg100 anothersmallest.jpg
save GoodOne GoodLap  vv dd sdd ii

